Adversarial Satisfiability Problem

We study the adversarial satisfiability problem, where the adversary can choose whether variables are negated in clauses or not in order to make the resulting formula unsatisfiable. This is one case of a general class of adversarial optimization problems that often arise in practice and are algorithmically much harder than the standard optimization problems. We use the cavity method to compute large deviations of the entropy in the random satisfiability problem with respect to the negation-configurations. We conclude that in the thermodynamic limit the best strategy the adversary can adopt is extremely close to simply balancing the number of times every variable is and is not negated. We also conduct a numerical study of the problem, and find that there are very strong pre-asymptotic effects that are due to the fact that for small sizes exponential and factorial growth is hardly distinguishable.

==> figures/compilefig.sh <==
gnuplot script4.plt
latex fig4c.tex
dvips fig4c.dvi 
ps2eps fig4c.ps 
mv fig4c.eps fig4.eps

==> figures/compilefig3.sh <==
#!/bin/bash

gnuplot script4.plt
latex fig4c.tex
dvips fig4c.dvi 
ps2eps fig4c.ps 
mv fig4c.eps fig4.eps

==> figures/fig.sh <==
#!/bin/bash

//gnuplot script4.plt
//latex fig4c.tex
//dvips fig4c.dvi
//ps2eps fig4c.ps 
//mv fig4c.eps fig4.eps

//gnuplot script2.plt
//latex fig2c.tex
//dvips fig2c.dvi
//ps2eps fig2c.ps 
//mv fig2c.eps fig2.eps




//gnuplot script7.plt
//latex fig7c.tex
//dvips fig7c.dvi
//ps2eps fig7c.ps 
//mv fig7c.eps fig7.eps



//gnuplot script1.plt
//latex fig1c.tex
//dvips fig1c.dvi
//ps2eps fig1c.ps 
//mv fig1c.eps fig1.eps


gnuplot script9.plt
latex fig9c.tex
dvips fig9c.dvi
ps2eps fig9c.ps 
mv fig9c.eps fig9.eps


gnuplot script11.plt
latex fig11c.tex
dvips fig11c.dvi
ps2eps fig11c.ps 
mv fig11c.eps fig11.eps


//
cd ..
./compile

